Where Reliability Lives: Experimental Localisation of Behavioural Properties in an Agent System

Reliability claims about agentic systems implicitly locate each property somewhere: in the model, or in the machinery around it. We built a system where that location is an experimental question. The subject is a persistent simulated settlement whose authoritative append-only ledger adjudicates every attempted act against world state; accepted history is the only reality. Mind, institution and world were separated before any experiment. Holding cognition fixed, we intervened on the institution's epistemic mechanisms (evidence provenance, belief availability, physical-evidence legibility); preregistered experiments refuted our central prediction twice, in opposite directions. A registered falsifier then supplied the input the geometry had denied the belief channel, a staged veridical first-hand witness, and its marginal value, non-positive throughout the witness-free phases, turned positive: 9 of 11 seeds, zero added false attribution. Holding institutional enforcement fixed, we intervened on cognition four ways: ablating the native minds' machinery, killing and resetting them mid-task, substituting a frozen frontier-LLM panel for the entire native cognition, and corrupting beliefs with trusted false testimony. Behaviour changed dramatically: one falsehood cost each trusting run about 900 futile actions and the distrusting arm none. Five pre-declared properties did not move in any tested trajectory: accepted reality stayed singular, invalid attempts were refused with typed reasons, duties outlived their processes, no work was accepted twice, and no false completion was ever accepted (2,581 substituted-panel claims, none false). Our claim is limited to this setting: measured behavioural properties were separable from substantial changes to cognition, established by intervention. One designed world, not a population of institutions; no test of an agent optimising against the institution.

==> anc/artefact-manifest.md <==
# Artefact manifest — the sealed record (SHA-256)

**What this is.** The paper's claims are written to be assessable on
its sealed record. Public release of the experiment harness is
deferred (announced future work); this manifest publishes the
SHA-256 identity of every artefact the paper's numbers derive from,
so any later disclosure — full or partial — is verifiable against
commitments made at publication time.

**Derivation discipline.** This manifest is derived from the internal
verification record. Repository, branch and checkout names, hosts,
and internal record identifiers are neutralised as bracketed labels,
and file display names are neutralised where they carry internal
names — the hash is the identity, and the private archive's own
checksum file carries the on-disk names. **Every hash, size, commit
identifier, gate and number is verbatim.**

## Part I — epistemic-channels programme (sealed arms and grids)

All files below are the complete sealed record Part I's tables derive
from; hashes are SHA-256 over file bytes, sizes in bytes.

    30edd857e60911e2076c966df68d24de99cafc81c6d20e7925c0cef705239ffd    40,012  arm-untreated-8726a64.jsonl
    da7aa020f8763a54e7a7f326e506d6132518afa5ef38baae35e67b1860957d0d    42,407  arm-treated-ba0b961.jsonl
    888d0213e5eabec9d9696c6c7d310b7c18cd370aa6b3f26f68a94e7e5ad68316    42,407  arm-current-main-21e1475.jsonl
    617c7da33ae16fbe4a615691cf9d89266c840d8120efa74616cd4e48c7f8ab4b     3,201  [arm-corroboration-scorer].py  (display name neutralised; the §4.1 corroboration scorer)
    937b3520b7b7f232ec75205d40b4c3f0b0b0e63e8fe8fdbea337068f52d05e11    69,194  degradation-provenance/results-55-runs.jsonl  (§4.2)
    0e946dc9f11f3fafc8773c0d9b02ca353830e5ce7a7c7ad9b507dae24bb4eab3     1,545  degradation-provenance/instrument-validation.jsonl
    73c67f5829f7c474724b8da81d3f3839d9e7679dde0d69cc4ca51b8e526d40f3    74,785  degradation-availability/results-55-runs.jsonl  (§4.3)
    b356361434322cc00f70433b09edc5e4ceb2c58801be8bbd8933537893bcd552       877  degradation-availability/instrument-validation.jsonl
    30bdf8d508367f104522b3752969224479c9796be1073e15a7bf0277cf1cc997   144,472  degradation-marks/results-110-runs.jsonl  (§4.4)
    5c2bda3c6e8e7ec29ea7c66be9837019ca225d02c9b70793186913b3871c452a     1,685  degradation-marks/instrument-validation.jsonl
    1a5e9d55932bf8ff66d6a9d0ca2298e9fb3563d884d9fc4fa4ee6021cd323836     4,737  degradation-marks/independent-verification-receipt.md

Pins. The three §4.1 arms are pinned by world-engine commits
`8726a64` (untreated) / `ba0b961` (treated) / `21e1475` (current
head). The §4.2 and §4.3 grid hashes above are the values pinned in
their registered design records before analysis; the §4.4 grid's
hash is the estate-side final recorded in its
independent-verification receipt (chain: execution estate →
transfer → committed store, hash-stable at each hop).

## Part I — §4.5 witnessed-strike collection (sealed)

The complete sealed record §4.5's numbers derive from, stored in the
private evidence archive's witnessed-strike set; identities
re-verified against the archive's stored bytes at derivation time.

    895d4b038ba7f5aad8892c20b3d740495108ef76ba2af066200d43a339406c5a 1,256,961  witness_collect_results.jsonl  (§4.5; 88 cells)
    cd994994ecd3f350df9767043d7671779602160d4ddf77fd896379ed8edeae7e    11,529  witness_gates-2026-08-29.jsonl  (pre-collection freeze gate receipts)
    e8a3feca68985d09e3cc63caa77808efdb0bcc5f83f0e99a31cd6444d56bdb31     7,850  wb_score.py  (the frozen-rule scorer, committed beside the evidence)
    914a4a00938693a96fadf86a1fa1e707c16c8cbace89bc0566af1b488b486924     9,603  container-stdout.log  (per-cell run log, banked before the run container's removal)

Pins. The built instrument is pinned by its tree aggregate
`02445d7c81ded537e6d273b04db3581a69ed6dac1dcbf57b2d5e669a4e46b7ef`
(== the value frozen with the preregistration) and driver sha256
`85dcbdd9b23a4291472ca8e892e12ea93d62525c5c49d671d1b16bad432d5845`.
The two untreated anchor cells reproduce the frozen pre-collection
gate verdict arrays — sighted `168e5323…` byte-exact, blind matching
the recorded prefix `a1ee2230…`, both checkable in full against the
gate-receipts file above. The self-verifying preservation archive
(instrument tree, driver, version-control lineage and results in one
read-only object, `e9423279…`) is recorded as its documented value,
relied on as preserved, not re-hashed for this manifest.

## Part II — duty-economy programme (from the consolidation's inventory)

- **Archive:** `[private-evidence-archive]/SHA256SUMS` verified — all
  six tarballs OK (`e1-runs`, `e2-runs`, `e3-main-runs`,
  `[e3-subject-tree-runs]` [display name neutralised],
  `e5-runs`, `t0-runs`).
- **Frozen scorer identity:** [e3-subject-tree] `score_e3.py` is byte-identical to the
  E3-V3 freeze blob `c7855be8…` and `run_e3_batches.sh` to `d260a803…`;
  the freeze's `a6_driver.py` (`6d7be88c…`) and `run_e3.sh` (`27b09dad…`)
  blobs are present in history — the current [e3-subject-tree] carries two
  post-closure commits (maintenance)
  that moved those two files *after* ratification, which is expected and
  does not touch the frozen collection. [e5-subject-tree] `score_e5.py` is byte-identical
  to the E5 scorer blob `f40c5340…`. `m1_registry.py` declares
  `m1-registry-1` (E1/E2); the E5 set scored under `m1-registry-e5-1`.
- **Commit pins verified to exist:** [experiments-repo] `2e65c290` (E1 apparatus),
  [harness-repo] `7beb429` (E1 harness) and `bfe2149` (E2 subject pin), the E3 subject source — `21e45bdc…`, the E5 subject tree's freeze mint `900e2676` and ratified tip
  `ff44fd4d`.
- **Copies are copies:** the main-tree mirrors of `E5-REPORT.md`,
  `E5-SCORES.json`, `e5-ct-freeze.md` are blob-identical to
  the E5 subject branch tip (the source); `E3-SCORES-assembled.json`
  is byte-identical between the [experiments-repo] and [e5-subject-tree] trees.
- **Not re-verified for this manifest:** the Docker/OCI image digests and
  wheel digests in `E3-SUBJECT-PIN.md` / `E3-V3-FREEZE.md` / `e5-pins.env`
  (subject wheels `ab279b90…`, `4d90f77a…`; base/runtime images) — the
  images live on the execution estate. Recorded as pinned values, relied on
  as documented, not re-hashed. Likewise the proxy-reported cost figure is the
  proxy's number, not recomputed.

### sha256 inventory (every file this consolidation relied on)

`[experiments-repo]/experiments/` (main @ 7d0e98c6):

    8d30959d45b1f0269b4d9d52c84615fd28cd1f01b31c1a405d2d342cb607addd  E1-REPORT.md
    75fb2e00c597b88e49a5890d4192b24dca3748c6abb5acc38458b381158e573a  E2-REPORT.md
    65f10da27ec28e79289eaebec3d9ae911ffd55d96d5531c8bf9892f8ba36566c  E3-REPORT.md
    a53ceaa98308662ba0d787764dfcd1159ec79d5b89011e0e134f8e3a980f08c6  E5-REPORT.md
    1ad4cbf345fc1d90d55814b59fea6cf1fa1b3b49a98c1db8ac5412eb18e1812b  E3-ASSEMBLED-COLLECTION.md
    6045d732dc79b88379fada04dae8c6480a66ae2f421a394522882751d346a4c1  E3-V3-FREEZE.md
    a927e6fc427ce2bf93baba407ccdfbb7d40968a460e7e1208dca7db2dc813294  E3-SUBJECT-PIN.md
    8b7cd6973e5e19f15b6ed475c1231caac450abd61bf783e32b85b3bb8ee3773b  E3-WHERE-THE-SUBJECT-LIVES.md
    fcfcf1437f3ce61222c3d52c24abf646618896b5e45faf1aac0ba76c02c4672f  E5-WHERE-THE-SUBJECT-LIVES.md
    20cdc828467abd5e0b53de253338a11a3a0544dcc863efedf12d44053f9fbfa3  e5-ct-freeze.md
    347ffd16b1e2d493157df3e38f7a2c68771202f26317a9486f9d27fb3bfd1312  E3-SCORES-assembled.json
    a66f8aed16e3dfc03fb3d0714bf7fc933d649a628e3477127720edb9ec7a4ba9  E5-SCORES.json
    c16036bc4a7d13130e89159e71ffcb0cab373022f9d00f0c5dfbcdeabc156e02  runs/E1-scores.json
    132231825e02f4fae7f8661809d5aafcb241aaa3f123a04f4e49259b8c3c3bba  runs/E2-scores.json
    2c20eb8326ef4c127c4da99722485fd51151768c1651e122a4d4bc62438022b4  runs/E0-baseline.json
    184e0271657ac1e78f3556ee58ab90299db526212ae893a228539a1a9f3a3b85  E0-REPORT.md
    787021e9670429127349b3f57a6693f9132cc0706da5b7eb2826a1d186e12828  E2-SEEDS.md
    73da26438f687205333a50c5d6a56c15b401f561e8da5dc3632296fa1b5e2fa0  score_e1.py
    4f19ddd31d9f50fef4ba1122103cae5183a057771555eff6a6f85d6a4eb26d88  score_e2.py
    8316df87c8651bd7d49eb624401d9f17c908533d9a45c64359849d1b1a1a653a  m1_registry.py
    36e6f8612a75ef3f67eacbf43fb935cbf013cedcebe08a8a0cd8749d9424d342  runs/e1-incident-001.md
    8bf46cbb4c0506759d06a5e43e7ad1e473c94c56adc80233e44a9b52d626bd66  V1-E3-ANCHORS-REPORT.md
    44a00f2b1690d7f26a67f93bd5ac05ac2fdd3eeed719362c1709f4c631e38ae3  E3-V2-ANCHORS-REPORT.md
    09af3c4b8ccc7651a28f92464d2535ff7b6fe9505a1a5c564d08e213c67db36b  E3-V2-ANCHORS-PRECOMMIT.md
    beeb4880e44176dd64ea2f08d26b763971787b21a6881dc584320fe3614e9cc9  E3-V2-A6GATE-PRECOMMIT.md
    29f40fc395df27e236e079de6bbc07b9ad5f59e2b3b7091ed6d8e5008a8b9bc2  E3-V2-A6GATE-RESULT.md
    d1617ae5f39f1b28aebf53115001f8fb5868d30ee771e7ae9f3dbd5b8af4babd  E3-V2-C2Q-EARLY-READ.md
    b9e69f5f19a001879f70c703ccd14e663daaa7c4d5ae0282ce9d6f7321a6946d  E3-V2-PROXY-VOID-RULING-NEEDED.md
    63118d049690a8bc9b19fb91659997e1cc248d349f8111c93979528d2c26c5be  E3-V3-PILOT-RATE-COUPLING.md
    a75e929e614c658fd161e2f59f387096297b1e3dfe7cc9b721b02c4618c8fccd  E3-FINDING-proxy-provenance.md
    f777eb5abf006fb63dbc76f6141b7d25c85810ede9bc80e9dfc0aee38e30d2d7  E3-FINDING-competence-vs-dynamics.md
    e31c954d9152539c6b73c469672839d3bb493e6907a3077d4510d8fa2e3f8943  E3-REPAIRS-OWED.md

`[experiments-repo]/docs/`:

    f7029d949f46cac846fe0e12d6d097eca965eaa3534d561018f4b3e33af33019  e2-perturbation-matrix.md
    767f510ecd4d5254cd860c5ae5f67920b367dfe934b2fd0bf600ade9907188c9  e5-oracle-experiment.md
    00ec7879c3f6c9530b3d6103c457421464af598e16b0b087166f188c6530015d  e5-interpretation-freezes.md

`[e3-subject-tree]/experiments/` (E3 subject branch @ 48cce551):

    ed823f2eef3abcd08dba1712ea3e472e9fabad4e22083bc2e2d3b1f8d4e22d0a  score_e3.py  (git blob c7855be8… = the freeze pin)
    340babc790cb13e35eb6f35b36def4ca16d07015fff17c8bd43b55b8febb12e8  e3v3-models-snapshot.json  (= the freeze's body digest)
    aa93e1c00d1cc261e9cab58e5c1ae445403255f3ae8a1f021ba9cfff6b0099bc  e3-prompts/orientation.txt  (tree 86e96b08… = the freeze pin; pack sha d0b71365… reproduced)

`[e5-subject-tree]/experiments/` (E5 subject branch @ ff44fd4d):

    d143d66ff312b3307da32fcbd730515aecd343bab78ceca39a54d4810601d225  score_e5.py  (git blob f40c5340… = the report's scorer pin)
    4281ed34cc51e2809801492e2a07ccc002c2fce2c95badc5069873a51b324809  score_e5_set.py
    ec25fa268a5ba55854fc3907b5dabf97e0f7d5f68fe08372b1e317867a37f319  e5_adapters.py
    8edc245bf491efca0a015d6e8cd0b4bc914b65e7b58c650112669a216874adfe  m1_registry_e5.py
    e08af8d3bb89a4106efc26fd682cea0453942b3a383622a2c78780399d1d14a1  e5-pins.env
    b68218106025fd2870e985249426906d4e0a212ab0fb4e5bf11cb3f3c8e52d8c  e5-ct.env
    d1271ac464b6904c94caca4dd18a1dd8850fa6c9486202c6bbbc3423d59db713  freeze_checks_e5.py

`[private-evidence-archive]/`:

    60d2c163bd41e8a390a6a66c215ef78d698f077e30b8e433093e43c3ac2f4c9c  SHA256SUMS
    dbc0249a29c4f537faf53385dfb9ab4e642344bfd2abdee5c1db2997cf512e02  e1-runs.tar.gz
    cc7b6815999390ddb608fcfce09f518500e9e207c2d93713db2ae408d42250ab  e2-runs.tar.gz
    ba29a3e4439bb1817cf51a34b5c261cdc9074478439a5f5ba30cb01132f86e1d  e3-main-runs.tar.gz
    c09b3cbd4ee57891540e6ceeec654d82a2b20d777c1471748664991cd4145e25  [e3-subject-tree-runs].tar.gz  (display name neutralised)
    f47fb1ea81aecace12904cb6b98635ebfb77dc7efc06850540932611d0002cfc  e5-runs.tar.gz
    21f24e4eee44c6843c0c76597e207b1956be42acc400155f8f8363a8dc03eff6  t0-runs.tar.gz

Hashes are over file bytes as stored (CRLF line endings preserved);
where a file is git-tracked, the archived copy was verified equal to
its commit through git's blob
hashing, and the four regenerated score files above are byte-identical to
these on-disk artefacts.

The four score files above (`E1-scores.json`, `E2-scores.json`,
`E3-SCORES-assembled.json`, `E5-SCORES.json`) regenerate
byte-identically from the archived raw trajectories under the frozen
scorers; the regeneration is recorded in the accompanying
verification receipts.


==> anc/related-work-search-appendix.md <==
# Related-work search appendix — protocol and record (2026-08-26)

*This appendix is the contemporaneous search record behind every
"closest found" and "no prior found" claim in "Where Reliability
Lives." It was produced while the results were organised as a
two-paper pair; the internal labels are preserved as written rather
than edited after the fact — "Paper 1" is now Part I of the unified
paper, "Paper 2" is now Part II, and section numbers inside those
labels refer to the pair's drafts.*

This document is the search appendix the paper cites. It records the
protocol under which the related-work sections of Paper 1 ("Epistemic
channels of an executable institution…", v0.4) and Paper 2 ("Durable
institutions, replaceable minds", v0.1) were built, and scopes every
"no prior found" or "closest found" claim to the searches actually
conducted. The house rule applies: a claim of absence is a claim about
these queries on this date, never about the literature in general.

## Protocol

- **Date of all searches:** 2026-08-26.
- **Method:** four parallel research passes (web search + page fetch),
  one per area group. **Verification rule: a citation enters either
  paper only if its abstract/landing page was fetched and its metadata
  (title, authors, year, venue, identifier) read from the page** — no
  citation from memory, no unfetched entries. Candidates that failed
  verification are recorded as such, not silently dropped.
- **Selection rule:** 4–7 strongest works per area; relevance judged
  against the papers' actual claims, not keyword overlap.
- **Query logging and accounting:** this appendix reproduces **85
  distinct query strings verbatim** (Group 1: 12; Group 2: 28;
  Group 3: 19; Group 4: 20; Group 5: 6). Additional follow-up
  searches performed during adjudication (Groups 1 and 3) were not
  contemporaneously enumerated; accordingly **no total count of
  search executions is claimed** — the verbatim lists, sources,
  dates, and closest-found adjudications are the search surface, not
  a count. The two concepts are kept distinct throughout: the
  enumerated lists are *verbatim query strings preserved in the
  contemporaneous agent record*, not a tally of executions. Group 2's
  list, restored in full after an external reviewer noted the earlier
  condensed listing, carries a line-level provenance receipt —
  timestamp, record-line SHA-256, and an independently re-run
  mechanical occurrence check (28/28) — published as Receipt C of the
  accompanying verification receipts.

## Area groups

1. **Paper 1 corpus verification + LSU no-prior search** — exact
   verification of the six work-families already cited informally
   (PBRC; agent-society validity; LLM network epistemology; Zollman;
   LSU/LSU-E and the two identifiers carried since v0.2; selective
   prediction), plus the registered no-prior-computational-replication
   search for Linear Sequential Unmasking with full query log.
2. **LLM-agent robustness/evaluation + tool-use verification and
   execution-grounded agents** (Paper 2 areas 1–2), with the novelty
   probe: any work experimentally separating cognition from an
   enforcement layer and substituting/ablating cognition while scoring
   pre-declared institutional invariants against an authoritative
   world.
3. **Constitutional/governance architectures + institutional
   approaches to multi-agent control** (Paper 2 areas 3–4), including
   the classic normative-MAS / electronic-institutions line, with the
   probe: any cognition ablation/substitution under a fixed
   institution with scored institutional properties.
4. **Externalised memory / durable task state + multi-agent
   coordination under unreliable cognition** (Paper 2 areas 5–6), with
   the probe: any deliberate corruption of agent beliefs/context whose
   containment is measured at an enforcement boundary rather than by
   output quality.

## Findings

### Group 1 — Paper 1 corpus verification + LSU no-prior search

**Verification outcomes.** All six existing work-families verified by
page-fetch, with three substantive discrepancies found and fixed in
Paper 1 v0.5:

1. **arXiv:2511.14098 descriptor mismatch.** The paper is Jain,
   Krishnamurthy & Zhang (2025), "Collaborative QA using Interacting
   LLMs…" — hallucination contagion through LLM networks; it never
   uses "conformity" or "wrong-but-sure cascades". Those descriptors
   belong to Han, Tan, Yu, Zheng & Tang (2026), "Conformity Dynamics
   in LLM Multi-Agent Systems…", arXiv:2601.05606. Fix: cite both,
   each for what it shows.
2. **arXiv:2603.00113 characterisation.** Li & Tao (2026), "AI Agents
   Alone Are Not (Yet) Sufficient for Social Simulation." The draft's
   "mechanistic, counterfactual, collectively scored evaluation" is
   not supported by the abstract; softened to the abstract-supported
   reading (role-play plausibility ≠ behavioural validity; outcomes
   dominated by environment/protocol/information mechanisms, which
   must be explicit and auditable).
3. **Identifier resolution.** PII S2589871X22000018 = Quigley-McBride,
   Dror, Roy, Garrett & Kukucka (2022), the LSU-E casework *tool*
   paper (FSI: Synergy 4:100216) — distinct from LSU-E itself (Dror &
   Kukucka 2021, FSI: Synergy 3:100161). DOI 10.1126/science.aat8443 =
   Dror (2018), "Biases in forensic experts," Science 360(6386):243.
   Both now cited in their own roles.

Verified without discrepancy: Zollman 2007 (Phil. Sci. 74(5):574–587),
2010 (Erkenntnis 72(1):17–35), 2013 (Phil. Compass 8(1):15–27); Dror
et al. 2015 (J. Forensic Sci. 60(4):1111–1112); Alqithami 2026
(arXiv:2604.15558, PBRC); Geifman & El-Yaniv 2017 (NeurIPS 30);
El-Yaniv & Wiener 2010 (JMLR 11:1605–1641). Access notes: philpapers
and Springer block fetchers; paywalled records verified via the
CrossRef API, arXiv, JASSS, JMLR, papers.neurips.cc, ACL Anthology,
OJP and Europe PMC.

**Gap-fill additions (verified):** Windrum, Fagiolo & Moneta 2007
(JASSS 10(2):8 — ABM empirical validation); Wen et al. 2025 (TACL
13:529–556 — LLM abstention survey; arXiv:2407.18418); Dror 2026 (FSI:
Synergy 12:100657 — LSU-E boundary conditions); and, on the
evidence-stream axis, O'Connor & Weatherall 2018 (EJPS 8:855–875 —
provenance-conditioned evidence discounting) and Weatherall, O'Connor
& Bruner 2020 (BJPS 71(4):1157–1186 — selective sharing/publication
manipulating the evidence stream without touching topology). Nothing
was found implementing admissibility gating as an *enforced
institutional rule* in a collective-epistemology model; nearest is
PBRC.

**LSU no-prior search — verdict: zero computational replications
found.** Closest hits, each verified and adjudicated: Whitehead,
Williams & Sigman 2022 (Forensic Chemistry 29:100426 — LSU embedded in
a decision-theoretic lab workflow, executed by three human analysts);
Cuellar, Mauro & Luby 2022 (JRSS-A 185(S2):S620–S643 — probabilistic
simulation of bias propagation, no countermeasure implemented
in-silico); Dror 2026 (analytical, no simulation); Rojas Alfaro et al.
2025 (FSI: Synergy 10:100569 — human field implementation); Stewart &
Kukucka 2025 (Behav. Sci. 15:1094 — "simulated" = tasks for N=149
human participants); Hefetz 2025 (FSI: Synergy 11:100645 — review).

**Query log (Group 1, verbatim, 2026-08-26):**
`"linear sequential unmasking" simulation` · `"linear sequential
unmasking" computational model` · `"sequential unmasking" agent-based`
· `forensic "contextual bias" simulation agent` · `"contextual
information management" computational forensic model` · `LSU forensic
"agent-based model"` · `"linear sequential unmasking" "LLM" OR "large
language model" agents` · `"sequential unmasking" OR "evidence lineup"
in-silico institution simulation ground truth scoring` · `forensic
examiner "agent-based" simulation cognitive bias procedure` ·
`"linear sequential unmasking" replication study 2024 OR 2025 OR 2026
simulation` · `"network epistemology" LLM agents conformity cascade
arXiv` — plus, for the admissibility-axis gap-fill: `agent-based model
manipulating evidence "admissibility" OR "provenance" collective
epistemology network` and follow-ups.

### Group 2 — LLM-agent evaluation + tool-use verification (Paper 2 areas 1–2)

**Verified roster (state-scored evaluation):** τ-bench (Yao, Shinn,
Razavi & Narasimhan 2024, ICLR 2025, arXiv:2406.12045 — database
end-state scoring, pass^k) and τ²-bench (Barres et al. 2025,
arXiv:2506.07982); WebArena (Zhou et al. 2023, ICLR 2024,
arXiv:2307.13854); OSWorld (Xie et al. 2024, NeurIPS D&B,
arXiv:2404.07972); Agent-Diff (Pysklo, Zhuravel & Watson 2026,
arXiv:2602.11224 — state-diff contracts); AgentDojo (Debenedetti et
al. 2024, NeurIPS D&B, arXiv:2406.13352); InjecAgent (Zhan et al.
2024, ACL Findings, arXiv:2403.02691); AgentPoison (Chen, Xiang,
Xiao, Song & Li 2024, NeurIPS, arXiv:2407.12784). AgentBench (Liu et
al., ICLR 2024, arXiv:2308.03688) verified but not selected
(capability-focused).

**Verified roster (verification/enforcement layers):** ToolEmu (Ruan
et al. 2023, ICLR 2024 spotlight, arXiv:2309.15817); CaMeL
(Debenedetti et al. 2025, arXiv:2503.18813); Progent (Shi et al.
2025, arXiv:2504.11703); AgentSpec (Wang, Poskitt & Sun 2025, ICSE
2026, arXiv:2503.18666); VeriGuard (Miculicich et al. 2025,
arXiv:2510.05156); FORGE (Palumbo et al. 2026, arXiv:2602.16708);
SWE-agent's guardrail ablation (Yang et al. 2024, NeurIPS,
arXiv:2405.15793); the specification/verification/enforcement survey
(Dantas, Cordeiro, Nowroozi & Tihanyi 2026, arXiv:2608.14590 — incl.
the "verifier tax" finding).

**Probe verdict: no verified work combines** (i) a persistent
authoritative world with adjudicated acts and typed refusal, (ii)
pre-declared institutional invariants including duty recovery / zero
duplicate accepted work / zero false completions, and (iii)
systematic cognition ablation, kill-reset, frozen-LLM substitution
and testimony corruption scored against those invariants. Ranked
closest: **Gode & Sunder 1993** (J. Political Economy 101(1):119–137
— random-bid programs substituted for human traders in a fixed
double-auction; allocative efficiency shown to derive from
institutional structure: the substitution-under-fixed-institution
schema with one aggregate outcome and none of (i)'s machinery);
runtime policy enforcement for MCP agents (Wang, Zhu & Li 2026,
Electronics 15(13):2829 — scripted replay eliminating model-side
nondeterminism as a controls move); CaMeL/FORGE (invariance by
construction/proof, not by experiment); AMELI (architecture, not
experiment); Chupilkin 2026 (arXiv:2608.04020 — the exact transpose:
agents fixed, institution varied); Concordia (Vezhnevets et al. 2023,
arXiv:2312.03664 — adjudication layer exists but is itself an LLM);
Generative Agents (Park et al. 2023, UIST — ablates cognition
components, scores believability); AgentRewind (Zhuang et al. 2026,
arXiv:2608.14380 — recovery by restoring the cognition's own
checkpoint, the contrast to duty recovery from institutional history
by a fresh cognition).

**Query log (Group 2, verbatim, 2026-08-26 — all 28, restored in full
from the pass's own record after an external reviewer noted the
earlier condensed listing):**
`tau-bench benchmark tool-agent-user interaction database state evaluation` ·
`benchmark LLM agents scored against final environment state execution-based evaluation 2024 2025` ·
`prompt injection benchmark LLM agents AgentDojo InjecAgent 2025` ·
`LLM agent memory poisoning corruption attack benchmark AgentPoison` ·
`runtime enforcement LLM agent tool calls policy refuses invalid actions structured errors` ·
`formal methods verification LLM agent action safety guardrails execution layer 2025` ·
`separate planner from enforcement layer LLM agent substitute cognition invariants preserved` ·
`persistent multi-agent LLM simulation society institutions append-only ledger world state adjudication` ·
`electronic institutions AMELI middleware enforce institutional rules regardless of agent internal architecture` ·
`replace LLM agent with scripted or random policy ablation environment invariants still hold evaluation harness` ·
`"frozen" LLM substituted cognition layer experiment institutional invariants persist simulation` ·
`SWE-agent agent-computer interface guardrails linter rejects invalid edits error messages` ·
`"institutional invariants" LLM agents evaluation benchmark world state` ·
`agent killed restarted recovers pending obligations from event log durable execution LLM benchmark` ·
`Ding 2026 long-running agents restart after crash resume state arXiv` ·
`ToolEmu "Identifying the Risks of LM Agents" ICLR 2024 spotlight OpenReview` ·
`AgentDojo NeurIPS 2024 Datasets and Benchmarks track accepted` ·
`OSWorld NeurIPS 2024 accepted benchmark Xie` ·
`"SWE-agent" NeurIPS 2024 accepted Yang Jimenez` ·
`"Generative Agents: Interactive Simulacra of Human Behavior" UIST 2023 ACM proceedings` ·
`Esteva Rodriguez-Aguilar Rosell Arcos "AMELI" AAMAS 2004 electronic institutions middleware` ·
`tau-bench ICLR 2025 OpenReview accepted Sierra` ·
`WebArena ICLR 2024 accepted Zhou realistic web environment` ·
`CaMeL "Defeating Prompt Injections by Design" accepted venue security conference` ·
`"Progent" "privilege control" AI agents paper accepted conference venue` ·
`"cognition substitution" OR "substituting cognition" agents institutional layer invariants` ·
`security properties hold regardless of LLM behavior model-agnostic guarantees agent system enforcement` ·
`Gode Sunder 1993 "zero-intelligence traders" "market as a partial substitute for individual rationality" Journal of Political Economy`.

### Group 3 — constitutions + institutional multi-agent control (Paper 2 areas 3–4)

**Verified roster (constitutions/governance):** Constitutional AI (Bai
et al. 2022, arXiv:2212.08073); Collective Constitutional AI (Huang et
al. 2024, FAccT, arXiv:2406.07814); NeMo Guardrails (Rebedea et al.
2023, EMNLP demo); TrustAgent (Hua et al. 2024, EMNLP Findings,
arXiv:2402.01586); AgentSpec (above); deontic runtime governance
(Joshi, Finin, Joshi & Kagal 2026, IEEE Agentic Services,
arXiv:2606.19464); Law Informs Code (Nay 2022/2023, arXiv:2209.13020).

**Verified roster (institutional tradition):** electronic institutions
(Esteva, Rodríguez-Aguilar, Sierra, Garcia & Arcos 2001, LNCS 1991);
AMELI middleware (Esteva, Rosell, Rodríguez-Aguilar & Arcos 2004,
AAMAS, DOI 10.1109/AAMAS.2004.10060 — verified via DBLP; IIIA PDF
unparseable); normative MAS (Boella, van der Torre & Verhagen 2006,
CMOT 12:71–79); MOISE+ (Hübner, Sichman & Boissier 2002, LNCS 2507);
MAIA (Ghorbani, Bots, Dignum & Dijkema 2013, JASSS 16(2):9); nADICO
(Frantz, Purvis, Nowostawski & Savarimuthu 2013, LNCS 8291);
Institutional AI / Cournot governance graphs (Bracale Syrnikov et al.
2026, arXiv:2601.11369 — append-only governance log; explicitly
descends from Esteva/AMELI/Boella); GovSim (Piatti et al. 2024,
NeurIPS, arXiv:2404.16698). Available spares: Ye & Steinhardt 2026
(arXiv:2607.09766); He et al. 2024 (COINE@AAMAS, arXiv:2403.16517).

**Probe verdict: not found.** Closest, with reasons: GovSim
substitutes many LLMs under fixed rules but its environment enforces
nothing and its scored outcomes collapse with cognition (the
complement of the paper's claim); Governance-as-a-Service (Gaurav,
Heikkonen & Chaudhary 2025, arXiv:2508.18765) injects adversarial
agents under a fixed enforcement wrapper but scores
enforcement-performance metrics, not invariants of an authoritative
world; Institutional AI varies the governance regime, not the
cognition (confirmed by targeted full-text fetch: no
weaker/random/corrupted-agent arms, no institution-side properties
scored); Chupilkin 2026 is the transpose; the EI-era tradition
asserted cognition-independence architecturally and never ablated it
experimentally.

**Query log (Group 3, verbatim, 2026-08-26):** 19 queries as run,
including: `Constitutional AI: Harmlessness from AI Feedback Bai 2022
arXiv` · `NeMo Guardrails programmable rails LLM Rebedea arXiv
2310.10501` · `runtime enforcement safe LLM agents AgentSpec rule
enforcement 2025` · `LLM agent governance runtime constitution policy
layer 2025 arXiv` · `Collective Constitutional AI public input
language model behavior FAccT 2024` · `"Law Informs Code" Nay legal
informatics approach aligning AI` · `AMELI middleware execution
electronic institutions Esteva AAMAS 2004` · `normative multiagent
systems Boella van der Torre Verhagen introduction survey` · `MOISE+
organisational model multiagent systems Hubner Sichman Boissier
deontic specification` · `MAIA Ghorbani framework agent-based
modelling institutional analysis Ostrom JASSS 2013` · `Frantz nADICO
nested grammar of institutions computational modelling ADICO` · `norm
enforcement LLM multi-agent systems institutions sanctions 2025 arXiv`
· `GovSim Cooperate or Collapse sustainable cooperation society LLM
agents NeurIPS 2024` · `TrustAgent agent constitution safe trustworthy
LLM agents arXiv` · `"electronic institutions" LLM agents revival
norms regimentation 2024 2025` · `Esteva "on the formal specification
of electronic institutions" Springer` · three probe queries
(`experiment vary agent architecture fixed institution norm compliance
electronic institutions simulation evaluate` · `"same institution" OR
"fixed institution" substitute different LLMs ablate agent reasoning
score institutional properties compliance` · `normative multi-agent
systems compare agent populations norm-compliant violating agents
enforcement effectiveness simulation study`).

### Group 4 — durable state + unreliable cognition (Paper 2 areas 5–6)

**Verified roster (externalised memory / durable state):** MemGPT
(Packer et al. 2023, arXiv:2310.08560); agent-memory survey (Zhang et
al. 2024, arXiv:2404.13501); Mem0 (Chhikara et al. 2025,
arXiv:2504.19413); Durable Functions semantics (Burckhardt et al.
2021, OOPSLA/PACMPL, DOI 10.1145/3485510); Tango shared-log data
structures (Balakrishnan et al. 2013, SOSP); LogAct (Balakrishnan et
al. 2026, arXiv:2604.07988 — agents as deconstructed state machines
over a shared log with pre-execution gating); SagaLLM (Chang & Geng
2025, PVLDB, arXiv:2503.11951). Failed-verify (excluded; cite by hand
if wanted): Kreps "The Log" (404), Helland "Immutability Changes
Everything" (403/unparseable).

**Verified roster (unreliable cognition):** MAST failure taxonomy
(Cemri et al. 2025, arXiv:2503.13657); correlated LLM errors (Kim,
Garg, Peng & Garg 2025, ICML, arXiv:2506.07962); LLM conformity (Weng,
Chen & Wang 2025, ICLR oral, arXiv:2501.13381); faulty-agent
resilience (Huang et al. 2024, arXiv:2408.00989); BFT for LLM MAS
(Zheng et al. 2025, AAAI, arXiv:2511.10400); Prompt Infection (Lee &
Tiwari 2024, arXiv:2410.07283); CaMeL (above); GuardAgent (Xiang et
al. 2025, ICML, arXiv:2406.09187); Multi-Agent Risks (Hammond et al.
2025, arXiv:2502.14143).

**Probe verdict: not found.** The literature splits into a corruption
side that measures attack success (AgentPoison; MINJA, Dong et al.
2025, arXiv:2503.03704; PoisonedRAG, Zou et al. 2025, USENIX Security,
arXiv:2402.07867; 2026 defences measuring filtering/screening — incl.
an explicit negative result, 0/360 poisoned memories rejected,
arXiv:2608.21230) and an enforcement side that measures
attack-success reduction under policy checks (Progent, CaMeL,
GuardAgent, AgentDojo). **No verified work corrupts beliefs upstream
and then measures containment as a flood of resulting invalid acts
refused against ground truth at an institutional boundary while the
agents keep believing the lie** — the E5 cell is unoccupied on these
searches.

**Query log (Group 4, verbatim, 2026-08-26):** 20 queries as run,
including: `MemGPT LLMs as operating systems virtual context arXiv` ·
`survey memory mechanism LLM-based agents arXiv 2024 2025` · `durable
execution LLM agents workflow crash recovery arXiv` · `SagaLLM
transaction guarantees multi-agent LLM planning arXiv` · `"Why Do
Multi-Agent LLM Systems Fail" taxonomy arXiv` · `Byzantine fault
tolerance LLM multi-agent systems resilience malicious agents arXiv` ·
`error propagation cascading failures LLM multi-agent systems arXiv` ·
`conformity LLM agents multi-agent debate sycophancy arXiv 2025` ·
`AgentPoison memory poisoning LLM agents knowledge base attack arXiv`
· `CaMeL defeating prompt injections by design capability security
policy enforcement arXiv` · `Progent privilege control LLM agents
enforce policy block tool calls arXiv` · `correlated errors across
large language models monoculture arXiv` · `stateless LLM agent
externalized state checkpointing survive restarts arXiv` · `Burckhardt
durable functions semantics stateful serverless OOPSLA` · `distributed
systems principles applied to LLM agents "distributed systems"
perspective position paper arXiv 2025` · `AgentDojo dynamic
environment attacks defenses LLM agents NeurIPS arXiv` · `MINJA memory
injection attack LLM agents arXiv 2025` · `"Multi-Agent Risks from
Advanced AI" correlated failures cascades Cooperative AI arXiv` ·
`memory poisoning defense agent "invalid actions" refused enforcement
ground truth evaluation` · `GuardAgent safeguard LLM agents guardrail
agent arXiv`.

### Group 5 — adversarial falsification response (2026-08-26, same day)

An external reviewer (GPT) ran an independent falsification pass
(reported as 102 queries; that pass's own query log was not exported
and is not part of this record — no claim in the paper relies on it;
only the candidates it produced, each independently fetch-verified
below, are relied on) and
proposed six papers as threats to the absence claims. All six were
fetch-verified by a fresh verification pass (6 queries, 13 direct
fetches, logged below): **all exist; the reviewer's descriptions were
accurate in substance.** Exact first-public dates: Doran JASSS 1(1):3
published 3 Jan 1998; Praetor (arXiv:2604.26274) v1 29 Apr 2026; ECA
"Hallucination as Exploit" (arXiv:2605.19192) v1 18 May 2026; TIDE
"When Truth Is Distributed" (arXiv:2608.03421) v1 4 Aug 2026; POLIS
"Multi-Agent AI Safety as an Institutional Design Problem"
(arXiv:2608.09828) v1 10 Aug 2026; AgentFlow (arXiv:2608.22868) v1
24 Aug 2026.

**Adjudication of the claimed falsification.** The reviewer ruled one
broad claim broken: "no prior work has shown corrupted/false model
beliefs being contained by an external enforcement boundary." That
sentence does not appear in either paper; the published claims were
already the narrow conjunction. Dimension-grid verification (deliberate
corruption / retention / ongoing cost / refusal-level accounting vs
authoritative world / trust-condition comparison / persistent-world
invariants) across all six papers found: **(c) ongoing behavioural
cost of a retained falsehood and (e) causal trust-condition comparison
are missed by all six**; the corruption papers (TIDE, Doran) have no
containment mechanism and the containment papers (ECA, POLIS,
AgentFlow, Praetor) corrupt no beliefs (ECA gates the model's own
per-call hallucinations; nothing is retained); POLIS varies
institutional treatments only, with a per-episode-resetting world and
cognition never manipulated; and **no paper in the set performs
kill-reset or frozen-model substitution as an experimental treatment
at all**. Both narrow absence claims survive; all six papers were
folded into Paper 2 §8 as prominently-cited near-misses under the
citation-relation discipline (chronology-precise verbs; Praetor and
ECA predate our frozen E-designs and are classified prior-in-time
discovered retrospectively; TIDE/POLIS/AgentFlow are contemporaneous).

**Discrepancies caught by verification:** search snippets mis-state
POLIS's ID as 2608.09857 (an unrelated robotics paper; on-page
identifier is 2608.09828); "AgentFlow" is a collided name on arXiv
(2607.01640, 2605.27466 are different papers); 2604.26274's abstract
shows an unexpanded `\codename` macro (system name Praetor per full
text); Doran's "behavioural consequences measured" is one
collective-level figure and it is a *benefit* of misbelief, not a
cost accounting.

**Query log (Group 5, verbatim, 2026-08-26):** `arXiv 2605.19192
"Hallucination as Exploit" evidence-carrying multimodal agents` ·
`POLIS "Multi-Agent AI Safety as an Institutional Design Problem"
arXiv` · `"When Truth Is Distributed" misinformation LLM multi-agent
arXiv 2608.03421` · `"AgentFlow" flow-centric policy language securing
LLM agent systems arXiv` · `"behavioral firewall" "benign
trajectories" structured-workflow AI agents arXiv 2604.26274` · `Doran
"Simulating Collective Misbelief" JASSS 1998 pseudo-agents`. Direct
fetches (13): the six abstract pages (plus 2608.09857 as a
discrepancy check), the five arXiv HTML full texts, and
jasss.org/1/1/3.html (metadata, characterisation, datelines).

## Summary for the papers

Four probes, four "not found" verdicts, each scoped to the queries
above on 2026-08-26 — plus a fifth, adversarial pass (Group 5) that
verified a reviewer's six falsification candidates and confirmed both
narrow absence claims survive, while adding the six as must-cite
near-misses. The bracketing structure the sweep establishes:
Gode & Sunder (1993) ran cognition-substitution under a fixed
institution three decades early with one aggregate outcome; Chupilkin
(2026) runs the exact transpose (agents fixed, institution varied);
the electronic-institutions tradition asserted cognition-independent
enforcement architecturally without ever ablating cognition; the
modern enforcement stack proves per-query security by construction
without persistent institutional invariants; and the corruption
literature measures attack success rather than institutional
containment. The pair's claimed cell — pre-declared institutional
invariants of an authoritative persistent world, scored under
systematic ablation, reset, frozen substitution and corruption of the
cognition layer — is unoccupied within these searches.

---

## Pre-submission recheck (2026-08-27)

**Status: COMPLETE — no replication, no supersession; three
neighbours and two brackets added to §9.** Conducted immediately
before arXiv submission: an independent reviewing model checked the live
arXiv cs.MA and cs.AI listings and ran targeted searches around the
paper's novelty bundle; every candidate it surfaced was then
verified at its primary arXiv record (title, authors, v1 date,
abstract) before any citation was added. The recheck's query strings
were not contemporaneously enumerated, so — per the accounting
discipline of the record above — no query count is claimed for it;
the 85-string enumeration above is the sealed record of the original
sweep and is unchanged.

Findings, with v1 dates:

- **When Do Institutions Beat Intelligence?** (Han,
  arXiv:2608.11357, v1 2026-08-11 — contemporaneous, missed by the
  original sweep): names the capability-vs-institutional
  intervention distinction and crosses it over four
  information-mechanism failure modes; the outcome is collective
  task performance in separate synthetic ecologies. Anticipates part
  of the framing; no persistent authoritative world, no standing
  invariants, no cognition destruction. Cited as [76].
- **When Agents Evolve, Institutions Follow** (Fei, Guo & Xiao,
  arXiv:2604.27691, v1 2026-04-30 — earlier; found only in this
  recheck): seven historical political institutions (spanning four
  canonical governance patterns) as executable multi-agent
  architectures, compared across three models and two task suites. The nearest model-by-institution comparison; it
  measures performance, not invariants under a persistent
  enforcement boundary. Cited as [77].
- **Beyond Memory: A Transactional Continuity Kernel for Long-Lived
  AI Agents** (He & Yu, arXiv:2608.11632, v1 2026-08-12 —
  contemporaneous): authorised state lineage with typed terminal
  dispositions and at-most-once effect identity, verified by bounded
  model checking (≈2.8M reachable states, zero invariant
  violations). The formal substrate counterpart: specification and
  mechanical verification of such a boundary, with no live cognition
  experimentally manipulated above it. Cited as [78].
- **AID-Guard: Stateful Authorization for Delegated Agent Effects**
  (Tong, Dai & Guo, arXiv:2608.21159, v1 2026-08-21 —
  contemporaneous): at-most-one provider effect across retry,
  ambiguity, recovery and successor execution under proposer
  compromise; episodic authorisation, no persistent society, duty
  reconstruction or cognition substitution. Cited as [79].
- **When "Must" Becomes "Maybe"** (Sun et al., arXiv:2608.24569, v1
  2026-08-25 — contemporaneous, one day before the original sweep):
  constraint text survives workflow handoffs while its
  action-binding force is lost; downstream verification still blocks
  the forbidden actions. A supporting bracket for the distinction
  between semantic availability and institutional enforcement.
  Cited as [80].

Adjudication against the novelty probes, re-run at claimed width: no
candidate combines a persistent authoritative world with an
adjudicated accepted history; none runs the ablation → kill/reset →
frozen-substitution → testimony-corruption sequence; none scores
singular accepted reality, typed refusal, duty recovery, duplicate
prevention and false completions together; none measures the
continuing behavioural cost of an admitted falsehood while an
institution contains its effects. Consequential wording changes in
§9: the POLIS superlative narrowed to "one of the closest
contemporaneous institutional experiments our sweep found", and the
occupied cell restated precisely (a persistent authoritative
institution, pre-declared standing invariants, and systematic
ablation, interruption, substitution and corruption of the cognition
acting above its enforcement boundary).


==> anc/verification-receipts.md <==
# Verification receipts — public derivations

These are **curated public derivations** of the internal
verification record — condensed, with connective prose written for
public reading; repository, branch and checkout names, hosts and
internal record identifiers neutralised. The guarantee is separate
and exact: **every verdict, gate, number and hash copied from the
internal record is unchanged.** Four receipts.

## Receipt A — Part II consolidation (2026-08-26)

The four experiment reports were re-verified against sealed artefacts
before this paper was drafted.

**Gates, with results:**

- **Regeneration:** all four score files (E1, E2, E3-assembled, E5)
  regenerate **byte-identically** from the archived raw trajectories
  under the frozen scorers. Scorer identity is blob-pinned: the E3
  scorer is byte-identical to its freeze blob `c7855be8…` and the E5
  scorer to blob `f40c5340…`; scoring registries `m1-registry-1`
  (E1/E2) and `m1-registry-e5-1` (E5) as declared.
- **Recount:** every ruled headline in all four reports recomputed
  exactly from per-run rows.
- **Archive integrity:** the evidence archive's `SHA256SUMS` verified
  — all six run tarballs OK.
- **Copies are copies:** every main-tree mirror of a branch-owned
  report or score file is blob-identical to its source branch.
- **Not re-verifiable from the consolidation machine:** container
  image and wheel digests (pinned values, relied on as documented,
  not re-hashed — the images live on the execution estate); the
  proxy-reported cost figure is the proxy's number, not recomputed.

**Deviation register (complete — the six sentences in the internal
reports' prose whose printed numbers the artefacts do not reproduce;
none changes a ruled claim's direction, magnitude or standing; all
six are corrected in the paper):**

1. E3 "unclassifiable 0" → artefact: 639/140/416/555 per cell —
   1,750 of 64,137 declared claims (2.7%) outside the two scored
   predicate families. The adjacent "all claims sourced" is exact.
2. E3 "coverage 1.0 on own accepted events" → artefact: pooled
   2,382/2,414 = **0.987**; 32 of 59 graded minds at 1.0; minimum
   0.9333.
3. E3 "claims-per-call mean ~9.6" → artefact: 9.06 pooled (9.10
   mind-mean); 59 empty calls of 7,077; ceiling 12 — the
   abstention/ceiling reading is unaffected.
4. E5 "559 consults across the set" → admitted banks: 750 consult
   rows = 705 model-labelled + 45 scripted deliveries (no model
   call); the exact-model-set property holds at every denominator
   (705/705 the accepted model, unique request ids); 559 reproduces
   from no bank.
5. E5 ungated perseveration band "884–993" → the refusal-count band
   is 885–993; 884 is the attributed minimum (the trusting arm's
   838–963 is the refusal band, exact). One endpoint, mixed basis.
6. E5 authentic-consult nuance (omission, not error): of 266
   authentic quiet-arm consults, 262 were clean declines and 4
   malformed replies — all 266 delivered zero claims, which is what
   the no-exposure ruling rests on.

## Receipt B — Part I artefact recount (2026-08-26)

An artefact-plane review, performed independently of the drafting
session, recomputed every quantitative and seed-level claim from the
sealed arms and grids (manifest, Part I section) — not from the
draft.

- **Chain of custody:** the three degradation-grid hashes match the
  values pinned in the registered design records before analysis
  (`937b3520…`, `73c67f58…`) and the estate-side final in the §4.4
  independent-verification receipt (`30bdf8d5…`); the three §4.1 arm
  hashes are banked in the manifest.
- **Recount:** 0 mismatches in all 220 grid rows recounted from raw
  verdict rows; 33 + 55 + 55 + 110 = 253 runs. §4.1's pooled
  35/28/44 → 75/28/4 on 107 verdicts/arm exact, current head
  verdict-row-identical to the treated arm at every seed. §4.2's 55
  rows recount; p=0 is per-seed identical to the untreated arm;
  unexplained exactly 28 at every level. §4.3's set-identity claim
  verifies exactly: the one seed that improves under full removal is
  the one seed with residual false attribution, the same seed §4.1's
  repair could not touch (false 4 → 0; jointly 40 + 4 = 44). §4.4's
  5 × 2 table exact in every cell; Δcorrect −5, −4, −4, −4, 0 and
  Δfalse +4, +15, +30, +49, +60 exact; 0 false attributions in all
  510 blinded-arm verdicts; the eyewitness rung fired in **0 of all
  253 runs, anchors included**. The behavioural-invariants gate
  passed in all 220 grid rows.

## Receipt C — related-work query provenance (2026-08-26)

The search appendix's Group 2 query list (28 strings) was restored in
full from the sweep agent's own record after an external reviewer
noted an earlier condensed listing. The receipt establishes that the
restored strings were **preserved in the contemporaneous agent
record**, not reconstructed after the discrepancy was noticed:

- All 28 strings occur verbatim on a single line of the drafting
  session's append-only record, timestamped
  `2026-08-26T03:58:28.017Z` — hours before the review that flagged
  the condensed listing existed. Line SHA-256:
  `1c580bfa84e920774382edfc62f7b9cf7dd4427bc2d038be019e4ba63ba538c7`
  (22,512 bytes).
- The mechanical occurrence check (exact string match, no
  interpretation) returned **28/28**, and was independently re-run
  the same day by a separate session with no part in the sweep or
  the restoration, read-only, with the same result.
- Location details of the internal record are withheld under the
  disclosure posture; the check is available to a verifier with
  access on request.

This receipt completes the appendix's accounting distinction:
*verbatim query strings preserved in the contemporaneous agent
record* (85, enumerated) versus *total search executions* (not
claimed — adjudication follow-ups were not contemporaneously
enumerated).

## Receipt D — §4.5 witnessed-strike collection (2026-09-01)

The §4.5 collection postdates the Receipt A/B consolidation and is
verified on its own chain, derived from the internal collection
report; the four file identities below were re-verified against the
private archive's stored bytes at derivation time (full values in
the manifest).

- **Collection integrity:** 88/88 cells, exit 0, zero error rows,
  zero refusals; the results file (`895d4b03…`) byte-identical in
  five independently held locations.
- **Instrument identity:** tree aggregate `02445d7c…` equals the
  value frozen with the preregistration; driver `85dcbdd9…`; the
  preservation archive's unchanged scorer/instrument aggregate
  confirms the collection modified no instrument file.
- **Anchor receipts, re-executed live:** both untreated anchor cells
  reproduce the frozen pre-collection gate verdict arrays — sighted
  `168e5323…` byte-exact, blind matching the recorded prefix
  `a1ee2230…` — checkable against the gate-receipts file
  (`cd994994…`).
- **Causal boundary:** all four preregistered gates pass in all 44
  twins, zero VOIDs; the entire saboteur decision stream is identical
  in every twin (strikes = 44 and marked faces = 107 in every cell).
- **Scoring, by the rule frozen before collection:** the primary
  recomputes from the results file under the committed scorer
  (`e8a3feca…`): per-seed vector +2, +1, +1, +1, +1, +2, +3, +2, 0,
  +3, 0 → mean +1.455, 9 of 11 seeds positive. Secondaries recount
  from the same file: +16 correctly named attributions at each marks
  level with the identical per-seed vector; zero false names in all
  32 fired verdicts; historical false attribution 65 → 55 at zero
  legibility; 8 of 176 treated strikes had no eligible witness,
  recorded and never retried.

